Exciton dynamics in equilibrium and nonequilibrium regimes

The bound electron-hole pairs known as excitons govern the optical properties of insulating solids. While their behavior in equilibrium is well-understood theoretically, the nonequilibrium regime at high excitation densities-where phenomena like electron-hole liquids emerge - is less explored. This thesis presents a first-principles study of excitons in two-dimensional materials. We use the GW approximation and the Bethe-Salpeter equation to investigate their properties from equilibrium to nonequilibrium conditions. We first demonstrate how increasing photo-excited carrier density leads to a redshift-blueshift crossover of excitons. We then show that electron-phonon interactions critically modify optical spectra and exciton lifetimes at finite temperatures. Finally, we unify these effects to demonstrate the formation of an electron-hole liquid phase above a critical carrier density and below a critical temperature. Our work identifies how enhanced Coulomb interactions in two dimensions can stabilize this phase at significantly higher temperatures, proposing promising material candidates for observing these collective states.

==> fix.duplicate.ref.sh <==
#!/bin/bash
grep doi ref_thesis.bib | grep = | grep -v url | grep -v eprint | grep -v URL |sed -r 's/\s+//g' | sort -g | uniq -c |sort -k1 


